PokerKit: A Comprehensive Python Library for Fine-Grained Multi-Variant Poker Game Simulations

PokerKit is an open-source Python library designed to overcome the restrictions of existing poker game simulation and hand evaluation tools, which typically support only a handful of poker variants and lack flexibility in game state control. In contrast, PokerKit significantly expands this scope by supporting an extensive array of poker variants and it provides a flexible architecture for users to define their custom games. This paper details the design and implementation of PokerKit, including its intuitive programmatic API, multi-variant game support, and a unified hand evaluation suite across different hand types. The flexibility of PokerKit allows for applications in diverse areas, such as poker AI development, tool creation, and online poker casino implementation. PokerKit's reliability has been established through static type checking, extensive doctests, and unit tests, achieving 99% code coverage. The introduction of PokerKit represents a significant contribution to the field of computer poker, fostering future research and advanced AI development for a wide variety of poker games. The source code is available at https://github.com/uoftcprg/pokerkit

==> scripts/benchmark_game_simulation.py <==
from collections import deque
from time import time

from pokerkit import (
    Card,
    FixedLimitDeuceToSevenLowballTripleDraw,
    FixedLimitOmahaHoldemHighLowSplitEightOrBetter,
    FixedLimitRazz,
    FixedLimitSevenCardStud,
    FixedLimitSevenCardStudHighLowSplitEightOrBetter,
    FixedLimitTexasHoldem,
    NoLimitDeuceToSevenLowballSingleDraw,
    NoLimitTexasHoldem,
    PotLimitOmahaHoldem,
)

begin = time()
state = NoLimitTexasHoldem.create_state(
    (),
    False,
    (0, 120000, 0, 0, 0),
    (40000, 80000, 0, 0, 0),
    80000,
    (7380000, 2500000, 5110000, 10170000, 4545000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '7s Js Td 6d Qh',
        '4s 8h 8c 5h 7h',
        '3c JcTs2d',
        '3d As',
        '3h Qs',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 2):
    state.deal_hole()

state.fold()
state.complete_bet_or_raise_to(170000)
state.fold()
state.fold()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to(140000)
state.check_or_call()
state.collect_bets()

# Turn

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to(325000)
state.check_or_call()
state.collect_bets()

# River

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to(600000)
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.kill_hand()
state.push_chips()
state.pull_chips()

state = NoLimitTexasHoldem.create_state(
    (),
    False,
    (0, 120000, 0, 0, 0),
    (40000, 80000, 0, 0, 0),
    80000,
    (3775000, 5110000, 8935000, 4545000, 7340000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Th Qs Ac Qc As',
        '5d 4s 5h Js Qh',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 2):
    state.deal_hole()

state.complete_bet_or_raise_to(170000)
state.fold()
state.check_or_call()
state.fold()
state.complete_bet_or_raise_to(875000)
state.fold()
state.complete_bet_or_raise_to(4990000)
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = NoLimitTexasHoldem.create_state(
    (),
    False,
    (0, 150000, 0, 0, 0),
    (50000, 100000, 0, 0, 0),
    100000,
    (4100000, 8775000, 4550000, 8525000, 3750000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Qd Ts 4c 7s Qc',
        '8s 2d 3s 5h Tc',
        '2c Th8c5d',
        '2h 9d',
        '2s Jd',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 2):
    state.deal_hole()

state.fold()
state.fold()
state.complete_bet_or_raise_to(200000)
state.fold()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to(175000)
state.check_or_call()
state.collect_bets()

# Turn

state.burn_card()
state.deal_board()
state.check_or_call()
state.check_or_call()

# River

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to(225000)
state.complete_bet_or_raise_to(700000)
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = NoLimitTexasHoldem.create_state(
    (),
    False,
    (0, 150000, 0, 0, 0),
    (50000, 100000, 0, 0, 0),
    100000,
    (8025000, 4550000, 8525000, 4550000, 4050000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Qd 5h Jc 9h Jd',
        '8s 3s 7c 4d 6s',
        'Tc 2s5s2d',
        'Td As',
        'Th Qs',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 2):
    state.deal_hole()

state.fold()
state.fold()
state.fold()
state.check_or_call()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to(175000)
state.check_or_call()
state.collect_bets()

# Turn

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to(300000)
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitSevenCardStud.create_state(
    (),
    True,
    (50000,) * 5,
    50000,
    200000,
    400000,
    (4050000, 7750000, 4825000, 8525000, 4550000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Td Kd As 8c Kc',
        '   3c 3h 8d 5s 8s',
        '   4d 4c 5c Qc 3s',
        '2c          6d 9s',
        '2d          Ah Ad',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.fold()
state.fold()
state.fold()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.check_or_call()

# Fifth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitSevenCardStud.create_state(
    (),
    True,
    (50000,) * 5,
    50000,
    200000,
    400000,
    (4000000, 7700000, 4775000, 8275000, 4950000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Qd Ts 7c Th 8h',
        '   Js 9s 3s 4d 2h',
        '   Ac 8c 6d Jh Qs',
        '2c Kc 4c         ',
        '2s 5s 7h         ',
        '3c 2d 6c         ',
        '3d Ad Qc         ',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.fold()
state.fold()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.fold()
state.check_or_call()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Fifth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Sixth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Seventh Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()

state = FixedLimitSevenCardStud.create_state(
    (),
    True,
    (50000,) * 5,
    50000,
    200000,
    400000,
    (2150000, 9750000, 4675000, 8225000, 4900000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   8d 9s Kd Ah Th',
        '   2d 3c 2s Jd Qs',
        '   8h 7s 3s 6c 5s',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.fold()
state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitSevenCardStud.create_state(
    (),
    True,
    (50000,) * 5,
    50000,
    200000,
    400000,
    (2400000, 9700000, 4575000, 8175000, 4850000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Qh 8s 7d 6h Qc',
        '   6c 5d 4d 3d 6d',
        '   Jd 3c Ts Td Th',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.fold()
state.fold()
state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitSevenCardStud.create_state(
    (),
    True,
    (50000,) * 5,
    50000,
    200000,
    400000,
    (2650000, 9600000, 4525000, 8125000, 4800000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Qd 9d Kc Qh Kh',
        '   7d 5c 7c Td 6d',
        '   5h 8d 6h Jd 2h',
        '2c    9h    Qs   ',
        '2d    3h    6s   ',
        '2s    7h    3c   ',
        '3d    5s    7s   ',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.check_or_call()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Fifth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Sixth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.check_or_call()

# Seventh Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.kill_hand()
state.push_chips()
state.pull_chips()

state = FixedLimitSevenCardStud.create_state(
    (),
    True,
    (50000,) * 5,
    50000,
    200000,
    400000,
    (2600000, 11250000, 4475000, 6675000, 4700000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   5d 7h Js Ts Qc',
        '   2s 3s 6d 8s 9c',
        '   Ad 4h 9d Qh 9s',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitSevenCardStud.create_state(
    (),
    True,
    (50000,) * 5,
    50000,
    200000,
    400000,
    (2550000, 11150000, 4425000, 6925000, 4650000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Qh Js 9d Qs Qd',
        '   Tc Jc 8h Ts 3c',
        '   Th 2c 8c 4s 8d',
        '2d 6c 4h         ',
        '2h Kc 7h         ',
        '2s Ah 6h         ',
        '3d 6d 9c         ',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.complete_bet_or_raise_to()
state.check_or_call()
state.fold()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.check_or_call()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Fifth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Sixth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Seventh Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.check_or_call()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()

state = FixedLimitOmahaHoldemHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (0,) * 5,
    (100000, 200000, 0, 0, 0),
    200000,
    400000,
    (4175000, 6675000, 4600000, 4750000, 9500000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '8d Jd As Kc Ad',
        '7d 9s 8c Td Ts',
        '5d 9d 7s 7c 3d',
        '4d 6s 5h 5c 2s',
        '2c 3s7hKs',
        '2d 8s',
        '2h Ah',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.fold()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Turn

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# River

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()

state = FixedLimitOmahaHoldemHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (0,) * 5,
    (100000, 200000, 0, 0, 0),
    200000,
    400000,
    (5275000, 6100000, 4750000, 9500000, 4075000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Ad 9h Js Ac Kd',
        'Qc 8h Ts 9c Qd',
        'Jd 7c 8d 7h 8c',
        '2c 4d 5c 3s 4s',
        '2d 2hKh9s',
        '2s Tc',
        '3c As',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Turn

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# River

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()

state = FixedLimitOmahaHoldemHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (0,) * 5,
    (100000, 200000, 0, 0, 0),
    200000,
    400000,
    (5900000, 4750000, 7900000, 4075000, 7075000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Kc Kd Ad Th Jd',
        'Jh Qh Js 9s 9h',
        '6h 8d Td 8h 9c',
        '3s 3h 6s 3d 6d',
        '2c Ah9d6c',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.fold()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitOmahaHoldemHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (0,) * 5,
    (100000, 200000, 0, 0, 0),
    200000,
    400000,
    (4350000, 8400000, 4075000, 7075000, 5800000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '5s As Kc Ah 9d',
        '5d Qd 7d Kh 6h',
        '4s 4d 5h Qs 6d',
        '3c 2s 3h 2c 5c',
        '2d 7h4c8c',
        '2h Jd',
        '3d 9h',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Turn

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# River

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()
state.pull_chips()

state = FixedLimitOmahaHoldemHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (0,) * 5,
    (100000, 200000, 0, 0, 0),
    200000,
    400000,
    (9375000, 4075000, 6200000, 5800000, 4250000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Ac As Ah 7h 2c',
        'Kd Qs Jh 7d 2d',
        '5s Th 7s 4c 2h',
        '3d 9c 6d 3s 2s',
        '3c 6sQc7c',
        '3h Jd',
        '4d Jc',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.check_or_call()
state.check_or_call()

# Turn

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# River

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()

state = FixedLimitOmahaHoldemHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (0,) * 5,
    (100000, 200000, 0, 0, 0),
    200000,
    400000,
    (3875000, 7800000, 5800000, 4250000, 7975000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Jc Ad 5h As Ac',
        '7c 8d 3s Ks Qs',
        '6d 6s 3h 4s 8c',
        '2h 3d 2d 2s 2c',
        '3c KcAhJh',
        '4c Kd',
        '4d 8s',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.fold()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.check_or_call()
state.check_or_call()

# Turn

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# River

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()

state = FixedLimitOmahaHoldemHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (0,) * 5,
    (100000, 200000, 0, 0, 0),
    200000,
    400000,
    (7600000, 5400000, 6550000, 6375000, 3775000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Js Ad 2c 6c As',
        '9h Kc 2h 5c Th',
        '7s Qc 2s 4d Td',
        '6d 9c 3c 2d 4c',
        '3d Qs5h9d',
        '3h Ac',
        '3s 8s',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Turn

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# River

state.burn_card()
state.deal_board()
state.check_or_call()
state.check_or_call()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()
state.pull_chips()

state = FixedLimitRazz.create_state(
    (),
    True,
    (50000,) * 5,
    50000,
    200000,
    400000,
    (6550000, 6425000, 3775000, 7500000, 5450000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   7c 8s 3s Qc 9d',
        '   3h 6s 2c 7h 8c',
        '   Kc 5s 8h 2d 5c',
        '2h    Jh 6c      ',
        '2s    Js Ks      ',
        '3d    Kd 3c      ',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.complete_bet_or_raise_to()
state.check_or_call()
state.fold()
state.fold()
state.fold()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Fifth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Sixth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitRazz.create_state(
    (),
    True,
    (50000,) * 5,
    50000,
    200000,
    400000,
    (6450000, 5575000, 4825000, 7450000, 5400000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   5s Qs 8d Ks Qc',
        '   4h 6s 4s 3s Tc',
        '   Th 6d 8s Qd 7s',
        '2c Ts       6c   ',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.fold()
state.check_or_call()
state.fold()
state.fold()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitRazz.create_state(
    (),
    True,
    (50000,) * 5,
    50000,
    200000,
    400000,
    (6700000, 5525000, 4775000, 7350000, 5350000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Qd 8h Jh 9h 6c',
        '   2c 4h Jc 5c 2h',
        '   Ad Td Qh 7h 4d',
        '2d          5s Ah',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.check_or_call()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.fold()
state.check_or_call()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitRazz.create_state(
    (),
    True,
    (50000,) * 5,
    50000,
    200000,
    400000,
    (6650000, 5475000, 4675000, 7100000, 5800000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Ks 9d Td Ad 8d',
        '   9h 7d 6s 2h 2s',
        '   8h 9s Js Th 5d',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitRazz.create_state(
    (),
    True,
    (50000,) * 5,
    50000,
    200000,
    400000,
    (6600000, 5425000, 4575000, 7050000, 6050000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   6s As 4s Tc 5h',
        '   3h 6h 3d 9c 4h',
        '   Kh 3c 2d Kd Js',
        '2c    Jc 8s      ',
        '2h    Ah 3s      ',
        '2s    7d 5s      ',
        '4c    5d 6c      ',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.check_or_call()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.fold()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Fifth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Sixth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Seventh Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()

state = FixedLimitRazz.create_state(
    (),
    True,
    (50000,) * 5,
    50000,
    200000,
    400000,
    (6500000, 3575000, 6625000, 7000000, 6000000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   7s Ks 5h Jd 9h',
        '   6d Jc 2h 3s 7c',
        '   5c Td 6s Qd 4d',
        '2c Ts    Ad    7h',
        '2d Qh    6h      ',
        '2s Kc    4c      ',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.check_or_call()
state.complete_bet_or_raise_to()
state.fold()
state.check_or_call()
state.fold()
state.check_or_call()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(3):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.fold()
state.check_or_call()
state.collect_bets()

# Fifth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Sixth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitRazz.create_state(
    (),
    True,
    (50000,) * 5,
    50000,
    200000,
    400000,
    (5650000, 3525000, 7875000, 6900000, 5750000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Kd Th 6c Ks 7s',
        '   5c 8d 4c 6d 3c',
        '   Jh Ah 7h 2c 5d',
        '2d    Js Qh    3d',
        '2h    7c 5s    As',
        '3h       3s    Jc',
        '4d       2s    4s',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.complete_bet_or_raise_to()
state.check_or_call()
state.fold()
state.check_or_call()
state.fold()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(3):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.check_or_call()
state.collect_bets()

# Fifth Street

state.burn_card()

for _ in range(3):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.fold()
state.check_or_call()
state.collect_bets()

# Sixth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Seventh Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.kill_hand()
state.push_chips()
state.pull_chips()

state = PotLimitOmahaHoldem.create_state(
    (),
    False,
    (0, 100000, 0, 0, 0),
    (50000, 100000, 0, 0, 0),
    100000,
    (4100000, 5550000, 3075000, 10125000, 6850000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Qh As Qc Kh Ah',
        'Qd Jc Jh Td Ac',
        'Tc 6d 8s 8d 7h',
        '2h 5h 2c 3s 2d',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.fold()
state.fold()
state.complete_bet_or_raise_to(350000)
state.fold()
state.complete_bet_or_raise_to(1100000)
state.complete_bet_or_raise_to(3350000)
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = PotLimitOmahaHoldem.create_state(
    (),
    False,
    (0, 100000, 0, 0, 0),
    (50000, 100000, 0, 0, 0),
    100000,
    (4350000, 3075000, 10125000, 8100000, 4050000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '2d Tc Ah Kd Ts',
        '2s 5h Kc 9h 8s',
        '3c 5d Qs 5s 6d',
        '3d 2c Jh 2h 3h',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.complete_bet_or_raise_to(275000)
state.fold()
state.fold()
state.fold()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = PotLimitOmahaHoldem.create_state(
    (),
    False,
    (0, 100000, 0, 0, 0),
    (50000, 100000, 0, 0, 0),
    100000,
    (2875000, 10375000, 8100000, 4050000, 4300000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Td Kc Qh Ac Jh',
        '4c Js Qd Qc 7s',
        '3d 8c Th 8s 7d',
        '2c 5d 6d 4h 3s',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.complete_bet_or_raise_to(350000)
state.fold()
state.fold()
state.fold()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = PotLimitOmahaHoldem.create_state(
    (),
    False,
    (0, 100000, 0, 0, 0),
    (50000, 100000, 0, 0, 0),
    100000,
    (10175000, 8350000, 4050000, 4300000, 2825000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Jd Ah Qs 8h Tc',
        '7h Ks 6s 8d 9h',
        '5c 4d 6d 3s 7d',
        '2c 2s 5d 3d 2d',
        '2h 6cJc4h',
        '3c 9s',
        '3h 7c',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.fold()
state.fold()
state.complete_bet_or_raise_to(300000)
state.fold()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.check_or_call()
state.check_or_call()

# Turn

state.burn_card()
state.deal_board()
state.check_or_call()
state.check_or_call()

# River

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to(250000)
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.kill_hand()
state.push_chips()
state.pull_chips()

state = PotLimitOmahaHoldem.create_state(
    (),
    False,
    (0, 100000, 0, 0, 0),
    (50000, 100000, 0, 0, 0),
    100000,
    (7700000, 4050000, 4300000, 3525000, 10125000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Js Ad Kh 9h 9c',
        'Th Ts Jc 6s 7s',
        'Td Tc 7h 4s 5h',
        '6d 8h 7d 4h 2h',
        '2c 3c2dKc',
        '2s Qh',
        '3d 8c',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.fold()
state.fold()
state.fold()
state.check_or_call()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.check_or_call()
state.check_or_call()

# Turn

state.burn_card()
state.deal_board()
state.check_or_call()
state.check_or_call()

# River

state.burn_card()
state.deal_board()
state.check_or_call()
state.check_or_call()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()
state.pull_chips()

state = PotLimitOmahaHoldem.create_state(
    (),
    False,
    (0, 100000, 0, 0, 0),
    (50000, 100000, 0, 0, 0),
    100000,
    (4000000, 4300000, 3525000, 10125000, 7750000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Tc Ac Jh Ad Qh',
        '9h Jd 9c Qd 9d',
        '4h 8c 8d 7h 8s',
        '2c 4d 5s 2s 5d',
        '2d As5h7d',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.fold()
state.complete_bet_or_raise_to(350000)
state.fold()
state.fold()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to(800000)
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = PotLimitOmahaHoldem.create_state(
    (),
    False,
    (0, 100000, 0, 0, 0),
    (50000, 100000, 0, 0, 0),
    100000,
    (3850000, 3525000, 10625000, 7750000, 3950000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Qs Ks Td Qh Ac',
        '5d Jd 8h 6d Tc',
        '3d 7c 8c 5s 9h',
        '2h 3c 2s 4s 2d',
        '2c 4h6h9c',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.fold()
state.fold()
state.complete_bet_or_raise_to(250000)
state.fold()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to(375000)
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitTexasHoldem.create_state(
    (),
    True,
    (0,) * 5,
    (100000, 200000, 0, 0, 0),
    200000,
    400000,
    (3175000, 10625000, 7750000, 4350000, 3800000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Td Tc 6s 3h Jc',
        '4c 9s 5h 3d 4d',
        '2c Ts9d5d',
        '2d Kc',
        '2h Qh',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 2):
    state.deal_hole()

state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Turn

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# River

state.burn_card()
state.deal_board()
state.check_or_call()
state.check_or_call()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()

state = FixedLimitTexasHoldem.create_state(
    (),
    True,
    (0,) * 5,
    (100000, 200000, 0, 0, 0),
    200000,
    400000,
    (11925000, 7750000, 3150000, 3800000, 3075000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Ks Td 2d 5c Qc',
        'Kc 4d 2h 3h 9s',
        '2s 9h2cJc',
        '3c Jd',
        '3d Tc',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 2):
    state.deal_hole()

state.fold()
state.fold()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.fold()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Turn

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# River

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()

state = FixedLimitTexasHoldem.create_state(
    (),
    True,
    (0,) * 5,
    (100000, 200000, 0, 0, 0),
    200000,
    400000,
    (7550000, 3150000, 3800000, 1475000, 13725000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Td Qs Ks 2d Jd',
        '5c 9c Jc 2h 3c',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.fold()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitTexasHoldem.create_state(
    (),
    True,
    (0,) * 5,
    (100000, 200000, 0, 0, 0),
    200000,
    400000,
    (2950000, 4100000, 1475000, 13725000, 7450000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '8h 9d Kc Td Tc',
        '4d 7c 8s 6h 7h',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 2):
    state.deal_hole()

state.fold()
state.fold()
state.fold()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitTexasHoldem.create_state(
    (),
    True,
    (0,) * 5,
    (100000, 200000, 0, 0, 0),
    200000,
    400000,
    (4200000, 1475000, 13725000, 7450000, 2850000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '5s Ah 8c 5d 9s',
        '2c Qh 6c 4s 7h',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 2):
    state.deal_hole()

state.fold()
state.fold()
state.fold()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitTexasHoldem.create_state(
    (),
    True,
    (0,) * 5,
    (100000, 200000, 0, 0, 0),
    200000,
    400000,
    (1575000, 13725000, 7450000, 2850000, 4100000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Js Ah 7s 6c Qs',
        '9c 7d 4c 4h 8s',
        '2d 4s3c2c',
        '2h 6d',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 2):
    state.deal_hole()

state.fold()
state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Turn

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitTexasHoldem.create_state(
    (),
    True,
    (0,) * 5,
    (100000, 200000, 0, 0, 0),
    200000,
    400000,
    (14425000, 7450000, 2850000, 3500000, 1475000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Jd 8d Jh Ah Ts',
        '3d 7s 5d 4h Td',
        '2c AcQdKh',
        '2d 6c',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 2):
    state.deal_hole()

state.fold()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Turn

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = NoLimitDeuceToSevenLowballSingleDraw.create_state(
    (),
    False,
    (0, 150000, 0, 0, 0),
    (50000, 100000, 0, 0, 0),
    100000,
    (7250000, 2850000, 4800000, 475000, 14325000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Js Ah Qc Qd Ks',
        '   Jc Ad 9h 8h Kc',
        '   9s Ac 4h 5s Ts',
        '   7h Jd 3s 4d 7s',
        '   6s 9d 3h 3d 5c',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-draw

for _ in range(state.player_count * 5):
    state.deal_hole()

state.fold()
state.complete_bet_or_raise_to(200000)
state.fold()
state.fold()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = NoLimitDeuceToSevenLowballSingleDraw.create_state(
    (),
    False,
    (0, 225000, 0, 0, 0),
    (75000, 150000, 0, 0, 0),
    150000,
    (2600000, 4800000, 775000, 14325000, 7200000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   2d Qh Ah Kh Ad',
        '   2h Jh 9s Qd Ts',
        '   2s Jc 8s Js 7d',
        '   3c 5c 8c 7h 4c',
        '   3h 3s 2c 4h 3d',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-draw

for _ in range(state.player_count * 5):
    state.deal_hole()

state.complete_bet_or_raise_to(775000)
state.fold()
state.fold()
state.fold()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = NoLimitDeuceToSevenLowballSingleDraw.create_state(
    (),
    False,
    (0, 225000, 0, 0, 0),
    (75000, 150000, 0, 0, 0),
    150000,
    (4425000, 1225000, 14325000, 7200000, 2525000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Kd 5s Ac Ts Ks',
        '   Jh 5c 8h Th Kh',
        '   Tc 4d 4s 9c 9s',
        '   6s 3s 4h 7h 6h',
        '   3c 3h 2h 7c 3d',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-draw

for _ in range(state.player_count * 5):
    state.deal_hole()

state.fold()
state.fold()
state.fold()
state.complete_bet_or_raise_to(1000000)
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = NoLimitDeuceToSevenLowballSingleDraw.create_state(
    (),
    False,
    (0, 225000, 0, 0, 0),
    (75000, 150000, 0, 0, 0),
    150000,
    (850000, 14325000, 7200000, 2525000, 4800000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Qs Qh Td Kd Qd',
        '   Qc Jd 9s 9h Jc',
        '   Js 5h 9c 8d Tc',
        '   Ts 5c 4d 3c 6h',
        '   2s 2c 3d 2d 4c',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-draw

for _ in range(state.player_count * 5):
    state.deal_hole()

state.fold()
state.complete_bet_or_raise_to(375000)
state.fold()
state.fold()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = NoLimitDeuceToSevenLowballSingleDraw.create_state(
    (),
    False,
    (0, 225000, 0, 0, 0),
    (75000, 150000, 0, 0, 0),
    150000,
    (13950000, 7200000, 2975000, 4800000, 775000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Kd Js Kh Ah Ts',
        '   Jh Jd Qc Ac 9s',
        '   6c 8d Th Ks 9h',
        '   5s 5h 8h 7c 4d',
        '   4h 3h 2h 3c 2c',
        '2d    Qh         ',
        '      8c         ',
        '               4s',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-draw

for _ in range(state.player_count * 5):
    state.deal_hole()

state.fold()
state.fold()
state.complete_bet_or_raise_to(775000)
state.fold()
state.check_or_call()
state.collect_bets()

# Draw

state.stand_pat_or_discard('JsJd')
state.stand_pat_or_discard('9h')
state.burn_card()
state.deal_hole()
state.deal_hole()
state.deal_hole()

state.kill_hand()
state.push_chips()
state.pull_chips()

state = NoLimitDeuceToSevenLowballSingleDraw.create_state(
    (),
    False,
    (0, 225000, 0, 0, 0),
    (75000, 150000, 0, 0, 0),
    150000,
    (6200000, 2975000, 4800000, 1850000, 13875000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Kh As Ad Qs 8s',
        '   Kd Jc Ks 8d 7h',
        '   Jd 6s Qd 8c 5h',
        '   Tc 4d Th 3c 3h',
        '   9d 2h 2c 2d 3d',
        '2s    6c         ',
        '      5s         ',
        '               Ah',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-draw

for _ in range(state.player_count * 5):
    state.deal_hole()

state.fold()
state.fold()
state.complete_bet_or_raise_to(350000)
state.fold()
state.check_or_call()
state.collect_bets()

# Draw

state.stand_pat_or_discard('JcAs')
state.stand_pat_or_discard('3h')
state.burn_card()
state.deal_hole()
state.deal_hole()
state.deal_hole()
state.check_or_call()
state.check_or_call()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.kill_hand()
state.push_chips()
state.pull_chips()

state = NoLimitDeuceToSevenLowballSingleDraw.create_state(
    (),
    False,
    (0, 225000, 0, 0, 0),
    (75000, 150000, 0, 0, 0),
    150000,
    (2400000, 4800000, 1850000, 14525000, 6125000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Kc Js Jd Ks Ad',
        '   8c 3s 8h Kh Ac',
        '   6s 2s 5s Qc Ts',
        '   5c 2d 4h Jh 8d',
        '   3c 2c 4c Td 6h',
        '2s    6c         ',
        '      5s         ',
        '               Ah',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-draw

for _ in range(state.player_count * 5):
    state.deal_hole()

state.fold()
state.fold()
state.fold()
state.complete_bet_or_raise_to(2400000)
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitSevenCardStudHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (50000,) * 5,
    75000,
    250000,
    500000,
    (4425000, 1850000, 14525000, 6125000, 2775000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Ac Tc Td Kd 8h',
        '   8d 4h 7h Js 3h',
        '   As 5s 2h Jd Ah',
        '2c Th          3s',
        '2s 3c          Jc',
        '3c Ts          7d',
        '3d 7c          4s',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.fold()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.check_or_call()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Fifth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Sixth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Seventh Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()
state.pull_chips()

state = FixedLimitSevenCardStudHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (50000,) * 5,
    75000,
    250000,
    500000,
    (4550000, 1800000, 14400000, 6075000, 2875000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   2c Js Tc Jh 3c',
        '   2d 4s 3h 6s 3d',
        '   2s Th Jd 2h 3s',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.fold()
state.fold()
state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitSevenCardStudHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (50000,) * 5,
    75000,
    250000,
    500000,
    (4500000, 1750000, 14675000, 5950000, 2825000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   6s 5c Ac 3c Td',
        '   5h 2s 7d 3d 2h',
        '   6d Js 3h 3s Ah',
        '4c As    7d      ',
        '4d 4h    2d      ',
        '4s 7s    2c      ',
        '5d Jc    Kh      ',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.fold()
state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.check_or_call()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Fifth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Sixth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Seventh Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()
state.pull_chips()

state = FixedLimitSevenCardStudHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (50000,) * 5,
    75000,
    250000,
    500000,
    (4575000, 1700000, 14750000, 5900000, 2775000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   2d 4c Tc 7h 8d',
        '   2s 4h 9h 3s 3h',
        '   3c 4s Ah 6s 2h',
        '5d          4d 5c',
        '5h          9c Jd',
        '5s          8s 6d',
        '6c          8h 2c',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.fold()
state.fold()
state.fold()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Fifth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Sixth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Seventh Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()
state.pull_chips()

state = FixedLimitSevenCardStudHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (50000,) * 5,
    75000,
    250000,
    500000,
    (4525000, 1650000, 14700000, 5975000, 2850000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   2c Ts 2s 7d Ks',
        '   2h 9c 2d 2c Jc',
        '   3c Jh Ah 2h Kh',
        '3d          Kd 8d',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.fold()
state.check_or_call()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitSevenCardStudHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (50000,) * 5,
    75000,
    250000,
    500000,
    (4475000, 1600000, 14650000, 5675000, 3300000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Kd Qh Jd 7h 2d',
        '   Qd 4d 7d 4h 2h',
        '   Qs 6s 9h 4c As',
        '2s 6h       2c   ',
        '3c Ad       Td   ',
        '3d Kc       Jh   ',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.check_or_call()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Fifth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Sixth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitSevenCardStudHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (50000,) * 5,
    75000,
    250000,
    500000,
    (5675000, 1550000, 14600000, 4625000, 3250000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   7d Ts Th Kd 9c',
        '   5d 6c 8c 2c 4c',
        '   Ah 7h Tc As 3c',
        '2s 3s       Js   ',
        '3c Ad       Td   ',
        '3d Kc       Jh   ',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.fold()
state.check_or_call()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitDeuceToSevenLowballTripleDraw.create_state(
    (),
    True,
    (0,) * 5,
    (125000, 250000, 0, 0, 0),
    250000,
    500000,
    (6125000, 1500000, 14550000, 4575000, 2950000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Qd Ks Qh Ah Js',
        '   Jc Kd Qc Ad 9s',
        '   8s 4s Jd Qs 9c',
        '   7d 4c 8c 9h 5d',
        '   5h 2s 3h 4d 2d',
        '2c As            ',
        '   6s            ',
        '      7s         ',
        '      7c         ',
        '      5c         ',
        '2h 9d            ',
        '      6h         ',
        '3c 7h            ',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-draw

for _ in range(state.player_count * 5):
    state.deal_hole()

state.fold()
state.fold()
state.fold()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# First draw

state.stand_pat_or_discard('QdJc')
state.stand_pat_or_discard('KsKd4s')
state.burn_card()
state.deal_hole()
state.deal_hole()
state.deal_hole()
state.deal_hole()
state.deal_hole()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Second draw

state.stand_pat_or_discard('As')
state.stand_pat_or_discard('7s')
state.burn_card()
state.deal_hole()
state.deal_hole()
state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Third draw

state.stand_pat_or_discard('8s')
state.stand_pat_or_discard()
state.burn_card()
state.deal_hole()

state.kill_hand()
state.push_chips()
state.pull_chips()

state = FixedLimitDeuceToSevenLowballTripleDraw.create_state(
    (),
    True,
    (0,) * 5,
    (125000, 250000, 0, 0, 0),
    250000,
    500000,
    (3000000, 14550000, 4575000, 2950000, 4625000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Ah Jd Kc 2d 8s',
        '   Kh 9h Qd 2h 8c',
        '   Qs 7h Th 2s 6c',
        '   4h 7d 5s 3c 5d',
        '   3h 6d 2c 3s 3d',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-draw

for _ in range(state.player_count * 5):
    state.deal_hole()

state.fold()
state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitDeuceToSevenLowballTripleDraw.create_state(
    (),
    True,
    (0,) * 5,
    (125000, 250000, 0, 0, 0),
    250000,
    500000,
    (14300000, 4575000, 2950000, 5000000, 2875000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Qs As Kd Ad Ac',
        '   9s Ks Kc Qh Td',
        '   9h 8s 8c Ts 7h',
        '   6d 5h 7d 4d 3d',
        '   3c 4c 7c 3h 2s',
        '2c    Jh         ',
        '      4s         ',
        '               Qc',
        '               5c',
        '2h    4h         ',
        '      2d         ',
        '               3s',
        '5d    9d         ',
        '               6h',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-draw

for _ in range(state.player_count * 5):
    state.deal_hole()

state.fold()
state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.check_or_call()
state.collect_bets()

# First draw

state.stand_pat_or_discard('AsKs')
state.stand_pat_or_discard('AcTd')
state.burn_card()
state.deal_hole()
state.deal_hole()
state.deal_hole()
state.deal_hole()
state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Second draw

state.stand_pat_or_discard('Jh4s')
state.stand_pat_or_discard('Qc')
state.burn_card()
state.deal_hole()
state.deal_hole()
state.deal_hole()
state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Third draw

state.stand_pat_or_discard('4h')
state.stand_pat_or_discard('3s')
state.burn_card()
state.deal_hole()
state.deal_hole()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()

state = FixedLimitDeuceToSevenLowballTripleDraw.create_state(
    (),
    True,
    (0,) * 5,
    (125000, 250000, 0, 0, 0),
    250000,
    500000,
    (2325000, 2950000, 5000000, 5250000, 14175000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Jc Ah 2c Kd Kh',
        '   8s Ks 2d Qs Qh',
        '   6s Jd 2h 9d Ts',
        '   4d Tc 2s 8d Th',
        '   3c 3h 3d 7c 5d',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-draw

for _ in range(state.player_count * 5):
    state.deal_hole()

state.fold()
state.fold()
state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitDeuceToSevenLowballTripleDraw.create_state(
    (),
    True,
    (0,) * 5,
    (125000, 250000, 0, 0, 0),
    250000,
    500000,
    (2700000, 5000000, 5250000, 14175000, 2575000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   Ac Ah 2c 6h Ad',
        '   Td Kh 2d 4d Qs',
        '   9s Th 2h 4c Qd',
        '   5h 8d 3c 3d 5s',
        '   5d 4s 3h 2s 5c',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-draw

for _ in range(state.player_count * 5):
    state.deal_hole()

state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitDeuceToSevenLowballTripleDraw.create_state(
    (),
    True,
    (0,) * 5,
    (125000, 250000, 0, 0, 0),
    250000,
    500000,
    (4750000, 5250000, 14550000, 2575000, 2575000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   2d Kh As Ac Qd',
        '   3s 7c Ad Jc Jd',
        '   4h 6d 6h Th 5h',
        '   4s 2c 3h Tc 5d',
        '   5c 6c 2h 3c 4c',
        '6s    5s         ',
        '      3d         ',
        '         7d      ',
        '         2s      ',
        '7h       4d      ',
        '7s               ',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-draw

for _ in range(state.player_count * 5):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.fold()
state.check_or_call()
state.collect_bets()

# First draw

state.stand_pat_or_discard('Kh6c')
state.stand_pat_or_discard('AsAd')
state.burn_card()
state.deal_hole()
state.deal_hole()
state.deal_hole()
state.deal_hole()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Second draw

state.stand_pat_or_discard()
state.stand_pat_or_discard('2h')
state.burn_card()
state.deal_hole()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Third draw

state.stand_pat_or_discard()
state.stand_pat_or_discard()
state.burn_card()
state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()

state = FixedLimitDeuceToSevenLowballTripleDraw.create_state(
    (),
    True,
    (0,) * 5,
    (125000, 250000, 0, 0, 0),
    250000,
    500000,
    (2500000, 17425000, 2575000, 2575000, 4625000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '   5c 9d Kd Ac Th',
        '   4h 7h Qs Kh 7c',
        '   4d 6d Qc Js 6s',
        '   4c 6c 4s 8d 3h',
        '   3s 2c 2s 3c 2d',
        '2h    8s         ',
        '      5s         ',
        '               Qh',
        '3d             7d',
        '5d             Jc',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-draw

for _ in range(state.player_count * 5):
    state.deal_hole()

state.fold()
state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.check_or_call()
state.collect_bets()

# First draw

state.stand_pat_or_discard('9d6c')
state.stand_pat_or_discard('Th')
state.burn_card()
state.deal_hole()
state.deal_hole()
state.deal_hole()
state.check_or_call()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Second draw

state.stand_pat_or_discard()
state.stand_pat_or_discard('Qh')
state.burn_card()
state.deal_hole()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Third draw

state.stand_pat_or_discard()
state.stand_pat_or_discard('7d')
state.burn_card()
state.deal_hole()
state.check_or_call()
state.check_or_call()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()

state = NoLimitTexasHoldem.create_state(
    (),
    False,
    (0, 225000, 0, 0, 0),
    (75000, 150000, 0, 0, 0),
    150000,
    (19050000, 2575000, 2575000, 3125000, 2375000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Kc 8s 9d Tc As',
        '8h 4s 8c 2d 4c',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 2):
    state.deal_hole()

state.fold()
state.fold()
state.fold()
state.complete_bet_or_raise_to(2350000)
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = NoLimitTexasHoldem.create_state(
    (),
    False,
    (0, 225000, 0, 0, 0),
    (75000, 150000, 0, 0, 0),
    150000,
    (2200000, 2575000, 3125000, 2375000, 19425000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '4h Qd Td Ad Js',
        '3c 6d 2s 5s 6c',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 2):
    state.deal_hole()

state.fold()
state.complete_bet_or_raise_to(2375000)
state.fold()
state.fold()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = NoLimitTexasHoldem.create_state(
    (),
    False,
    (0, 225000, 0, 0, 0),
    (75000, 150000, 0, 0, 0),
    150000,
    (2200000, 3125000, 2825000, 19425000, 2125000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '3s Kh Jd Ks 8d',
        '3d 6c 5h 4c 2d',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 2):
    state.deal_hole()

state.fold()
state.complete_bet_or_raise_to(300000)
state.fold()
state.complete_bet_or_raise_to(2200000)
state.fold()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = NoLimitTexasHoldem.create_state(
    (),
    False,
    (0, 225000, 0, 0, 0),
    (75000, 150000, 0, 0, 0),
    150000,
    (2750000, 2825000, 19125000, 2125000, 2875000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '8c Qd Kh Ks Kd',
        '2c Js 5h 5s 6c',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 2):
    state.deal_hole()

state.complete_bet_or_raise_to(300000)
state.fold()
state.fold()
state.fold()
state.complete_bet_or_raise_to(2600000)
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = NoLimitTexasHoldem.create_state(
    (),
    False,
    (0, 225000, 0, 0, 0),
    (75000, 150000, 0, 0, 0),
    150000,
    (3200000, 18825000, 2125000, 2875000, 2675000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '7s Jc 8c Ks Td',
        '5s 3c 2s Jd 5d',
        '2c 8dAdQc',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 2):
    state.deal_hole()

state.fold()
state.complete_bet_or_raise_to(400000)
state.fold()
state.fold()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to(350000)
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = NoLimitTexasHoldem.create_state(
    (),
    False,
    (0, 225000, 0, 0, 0),
    (75000, 150000, 0, 0, 0),
    150000,
    (18200000, 2125000, 3575000, 2675000, 3125000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        'Th Ac Js Kh 5d',
        '2c 5c 4s 3h 3s',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 2):
    state.deal_hole()

state.fold()
state.fold()
state.fold()
state.check_or_call()
state.complete_bet_or_raise_to(1900000)
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = NoLimitTexasHoldem.create_state(
    (),
    False,
    (0, 225000, 0, 0, 0),
    (75000, 150000, 0, 0, 0),
    150000,
    (2275000, 3575000, 2675000, 3125000, 18050000),
    5,
)
state.deck_cards = deque(
    Card.parse(
        '8d 9d 6c Js Ac',
        '3s 9c 5h 4h Kc',
        '2d 2c8cTh',
        '2h Ah',
        '2s 6d',
    ),
)

state.post_ante(1)
state.collect_bets()
state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 2):
    state.deal_hole()

state.fold()
state.fold()
state.complete_bet_or_raise_to(300000)
state.fold()
state.complete_bet_or_raise_to(3350000)
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()

# Turn

state.burn_card()
state.deal_board()

# River

state.burn_card()
state.deal_board()

state.kill_hand()
state.push_chips()
state.pull_chips()

state = FixedLimitSevenCardStud.create_state(
    (),
    True,
    (50000,) * 4,
    75000,
    250000,
    500000,
    (2675000, 3125000, 21700000, 2200000),
    4,
)
state.deck_cards = deque(
    Card.parse(
        '   Ks Js Kh 7s',
        '   2h 6h Tc 5s',
        '   3d Qd Jd 9s',
        '2c    9h    8c',
        '2d    Jh    5d',
        '2s    Kd    Jc',
        '3c    4d    7d',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.complete_bet_or_raise_to()
state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.check_or_call()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Fifth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.check_or_call()

# Sixth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Seventh Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.check_or_call()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.kill_hand()
state.push_chips()
state.pull_chips()

state = FixedLimitSevenCardStud.create_state(
    (),
    True,
    (50000,) * 4,
    75000,
    250000,
    500000,
    (2425000, 2050000, 21600000, 3625000),
    4,
)
state.deck_cards = deque(
    Card.parse(
        '   8h 3d 9h As',
        '   5s 3c 2h Qd',
        '   Tc Kc 2d Ts',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.complete_bet_or_raise_to()
state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitSevenCardStud.create_state(
    (),
    True,
    (50000,) * 4,
    75000,
    250000,
    500000,
    (2375000, 2525000, 21475000, 3325000),
    4,
)
state.deck_cards = deque(
    Card.parse(
        '   5d Tc As Th',
        '   2s 9h 3d 5c',
        '   Ad Ac 8c 5s',
        '2c    9c 4d   ',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.fold()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.fold()
state.check_or_call()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitSevenCardStud.create_state(
    (),
    True,
    (50000,) * 4,
    75000,
    250000,
    500000,
    (2325000, 3500000, 20675000, 3200000),
    4,
)
state.deck_cards = deque(
    Card.parse(
        '   5s Kd Jc 9c',
        '   3c 8h Ts 6h',
        '   9s 7h 8c Ah',
        '2d    Kc Th   ',
        '2h    2c Ac   ',
        '2s    Tc 3s   ',
        '3d    Jd 7c   ',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.check_or_call()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Fifth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Sixth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Seventh street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.kill_hand()
state.push_chips()
state.pull_chips()

state = FixedLimitSevenCardStud.create_state(
    (),
    True,
    (50000,) * 4,
    75000,
    250000,
    500000,
    (2275000, 5650000, 18625000, 3150000),
    4,
)
state.deck_cards = deque(
    Card.parse(
        '   Kh Qd Td Ah',
        '   7h 5d 3h 6s',
        '   7s 3c As 5c',
        '2c    3s 4s   ',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.complete_bet_or_raise_to()
state.fold()
state.check_or_call()
state.fold()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitSevenCardStud.create_state(
    (),
    True,
    (50000,) * 4,
    75000,
    250000,
    500000,
    (2750000, 5525000, 18325000, 3100000),
    4,
)
state.deck_cards = deque(
    Card.parse(
        '   9d Kc Ah Th',
        '   7d Jh 2d 7h',
        '   4s Ts Tc Qh',
        '2c    9h    6c',
        '2h    7s    7c',
        '2s    Js    As',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.complete_bet_or_raise_to()
state.fold()
state.complete_bet_or_raise_to()
state.fold()
state.check_or_call()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.check_or_call()

# Fifth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.check_or_call()

# Sixth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.check_or_call()
state.complete_bet_or_raise_to()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitOmahaHoldemHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (0,) * 4,
    (250000, 0, 0, 0),
    250000,
    500000,
    (2625000, 6250000, 18275000, 2550000),
    4,
)
state.deck_cards = deque(
    Card.parse(
        '2d Ad As Qh',
        '2h Ac 8c 9s',
        '2s Ts 3s 5d',
        '3c 8s 2c 4c',
        '3d Jd7s4h',
        '3h 5h',
        '4d Js',
    ),
)

state.post_blind_or_straddle(0)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.fold()
state.fold()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Turn

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# River

state.burn_card()
state.deal_board()
state.check_or_call()
state.check_or_call()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()
state.pull_chips()

state = FixedLimitOmahaHoldemHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (0,) * 4,
    (125000, 250000, 0, 0),
    250000,
    500000,
    (2375000, 6375000, 18400000, 2550000),
    4,
)
state.deck_cards = deque(
    Card.parse(
        'Ad Td Qs Ah',
        '7s 9s 6c Ac',
        '5s 4s 3s 8s',
        '3d 3h 2c 5c',
        '2d 8h6dQd',
        '2h Jd',
        '2s Qh',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.check_or_call()
state.fold()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.check_or_call()
state.check_or_call()
state.check_or_call()

# Turn

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.check_or_call()
state.collect_bets()

# River

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.fold()
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()

state = FixedLimitOmahaHoldemHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (0,) * 4,
    (125000, 250000, 0, 0),
    250000,
    500000,
    (6125000, 22150000, 1300000, 125000),
    4,
)
state.deck_cards = deque(
    Card.parse(
        'Ad Qc 9h 4d',
        '5d Tc 9d 3s',
        '4s 7c 5h 3c',
        '2c 3h 3d 2d',
        '2d JdKs2h',
        '2s Td',
        '4c Qh',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.fold()
state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Turn

state.burn_card()
state.deal_board()
state.check_or_call()
state.check_or_call()

# River

state.burn_card()
state.deal_board()
state.check_or_call()
state.check_or_call()

state.kill_hand()
state.kill_hand()
state.push_chips()
state.pull_chips()

state = FixedLimitOmahaHoldemHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (0,) * 3,
    (125000, 250000, 0),
    250000,
    500000,
    (23025000, 1300000, 5375000),
    3,
)
state.deck_cards = deque(
    Card.parse(
        'Ah Kc Ac',
        '7s Qc Ks',
        '6d 3s Qd',
        '2d 2h 2s',
        '2c 4s3hQh',
        '3c 5s',
        '3d 5d',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.check_or_call()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.check_or_call()
state.check_or_call()
state.collect_bets()

# Turn

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# River

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

state.kill_hand()
state.push_chips()
state.pull_chips()
state.pull_chips()

state = FixedLimitOmahaHoldemHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (0,) * 2,
    (150000, 300000),
    300000,
    600000,
    (4550000, 25150000),
    2,
)
state.deck_cards = deque(
    Card.parse(
        'Ks 9s',
        'Js 4s',
        '5s 3c',
        '4d 2d',
        '2h 8s2c7d',
        '2s Jd',
        '3d 8d',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Turn

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# River

state.burn_card()
state.deal_board()
state.check_or_call()
state.check_or_call()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()
state.pull_chips()

state = FixedLimitOmahaHoldemHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (0,) * 2,
    (150000, 300000),
    300000,
    600000,
    (25150000, 4550000),
    2,
)
state.deck_cards = deque(
    Card.parse(
        'Ac Th',
        '9h 7h',
        '8h 7d',
        '2c 5d',
        '2h 7c6cQh',
        '2s 5d',
        '3d 6h',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Turn

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# River

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()
state.pull_chips()

state = FixedLimitOmahaHoldemHighLowSplitEightOrBetter.create_state(
    (),
    True,
    (0,) * 2,
    (150000, 300000),
    300000,
    600000,
    (4550000, 25150000),
    2,
)
state.deck_cards = deque(
    Card.parse(
        'Ah 4s',
        'Qc 2s',
        '9h 2h',
        '5d 2c',
        '2d 2dQsAd',
        '3c 7d',
        '3d 9s',
    ),
)

state.post_blind_or_straddle(0)
state.post_blind_or_straddle(1)

# Pre-flop

for _ in range(state.player_count * 4):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Flop

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Turn

state.burn_card()
state.deal_board()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# River

state.burn_card()
state.deal_board()
state.check_or_call()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Showdown

state.show_or_muck_hole_cards()
state.show_or_muck_hole_cards()

state.push_chips()
state.pull_chips()

state = FixedLimitRazz.create_state(
    (),
    True,
    (100000,) * 2,
    100000,
    300000,
    600000,
    (2150000, 27550000),
    2,
)
state.deck_cards = deque(
    Card.parse(
        '   Qh As',
        '   Qd 2c',
        '   8s 6h',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.complete_bet_or_raise_to()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitRazz.create_state(
    (),
    True,
    (100000,) * 2,
    100000,
    300000,
    600000,
    (1950000, 27750000),
    2,
)
state.deck_cards = deque(
    Card.parse(
        '   Kd Ah',
        '   7s 6s',
        '   4h Kc',
        '2c As 9s',
        '2d 8c Qd',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Fifth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.fold()
state.collect_bets()

state.push_chips()
state.pull_chips()

state = FixedLimitRazz.create_state(
    (),
    True,
    (100000,) * 2,
    100000,
    300000,
    600000,
    (2650000, 27050000),
    2,
)
state.deck_cards = deque(
    Card.parse(
        '   8c 4h',
        '   2h 3d',
        '   4c 8d',
        '2c Ad 2s',
        '2d Qd Td',
        '3c Jd 8s',
        '3h Kh 7h',
    ),
)

for i in state.player_indices:
    state.post_ante(i)

state.collect_bets()

# Third street

for _ in range(state.player_count * 3):
    state.deal_hole()

state.post_bring_in()
state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Fourth street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Fifth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Sixth Street

state.burn_card()

for _ in range(2):
    state.deal_hole()

state.complete_bet_or_raise_to()
state.complete_bet_or_raise_to()
state.check_or_call()
state.collect_bets()

# Seventh Street

state.burn_card()

for _ in range(2):
    state.deal_hole()


state.kill_hand()
state.push_chips()
state.pull_chips()

print(f'{83 / (time() - begin)} games/s')


==> scripts/benchmark_hand_evaluation.py <==
from itertools import combinations
from time import time

# PokerKit

from pokerkit import Deck, StandardLookup

lookup = StandardLookup()
begin = time()
hands = []

for cards in combinations(Deck.STANDARD, 5):
    hands.append(lookup.get_entry(cards))

print(f'PokerKit: {len(hands) / (time() - begin)} hands/s')

assert len(hands) == 2598960

# Treys

from treys import Card, Deck, Evaluator

deck = Deck()
evaluator = Evaluator()
begin = time()
hands = []

for cards in combinations(deck.cards, 5):
    hands.append(evaluator.evaluate(cards, ()))

print(f'Treys: {len(hands) / (time() - begin)} hands/s')

assert len(hands) == 2598960


==> scripts/hand_evaluation.py <==
from pokerkit import (
    Card,
    OmahaHoldemHand,
)

h0 = OmahaHoldemHand.from_game(
    "6c7c8c9c",  # Hole cards
    "8s9sTc",  # Board cards
)
h1 = OmahaHoldemHand("6c7c8s9sTc")

print(h0 == h1)  # True


==> scripts/pre_defined_variant.py <==
from pokerkit import (
    Automation as A,
    NoLimitTexasHoldem,
)

state = NoLimitTexasHoldem.create_state(
    # Automations
    (
        A.ANTE_POSTING,
        A.BET_COLLECTION,
        A.BLIND_OR_STRADDLE_POSTING,
        A.CARD_BURNING,
        A.HOLE_CARDS_SHOWING_OR_MUCKING,
        A.HAND_KILLING,
        A.CHIPS_PUSHING,
        A.CHIPS_PULLING,
    ),
    True,  # Uniform antes?
    500,  # Antes
    (1000, 2000),  # Blinds or straddles
    2000,  # Min-bet
    # Starting stacks
    (1125600, 2000000, 553500),
    3,  # Number of players
)
# Pre-flop
state.deal_hole("Ac2d")  # Ivey
# Antonius (hole cards unknown)
state.deal_hole("5h7s")
state.deal_hole("7h6h")  # Dwan
# Dwan
state.complete_bet_or_raise_to(7000)
# Ivey
state.complete_bet_or_raise_to(23000)
state.fold()  # Antonius
state.check_or_call()  # Dwan
# Flop
state.deal_board("Jc3d5c")
# Ivey
state.complete_bet_or_raise_to(35000)
state.check_or_call()  # Dwan
# Turn
state.deal_board("4h")
# Ivey
state.complete_bet_or_raise_to(90000)
# Dwan
state.complete_bet_or_raise_to(232600)
# Ivey
state.complete_bet_or_raise_to(1067100)
state.check_or_call()  # Dwan
# River
state.deal_board("Jh")
# Final stacks: 572100, 1997500, 1109500
print(state.stacks)


==> scripts/print_lookup_sizes.py <==
from pokerkit import (
    BadugiLookup,
    EightOrBetterLookup,
    KuhnPokerLookup,
    RegularLookup,
    ShortDeckHoldemLookup,
    StandardLookup,
)

print('StandardLookup', len(StandardLookup()._Lookup__entries))
print('ShortDeckHoldemLookup', len(ShortDeckHoldemLookup()._Lookup__entries))
print('EightOrBetterLookup', len(EightOrBetterLookup()._Lookup__entries))
print('RegularLookup', len(RegularLookup()._Lookup__entries))
print('BadugiLookup', len(BadugiLookup()._Lookup__entries))
print('KuhnPokerLookup', len(KuhnPokerLookup()._Lookup__entries))


==> scripts/user_defined_variant.py <==
from pokerkit import (
    Automation as A,
    BettingStructure,
    Deck,
    KuhnPokerHand,
    Opening,
    State,
    Street,
)

state = State(
    # Automations,
    (
        A.ANTE_POSTING,
        A.BET_COLLECTION,
        A.BLIND_OR_STRADDLE_POSTING,
        A.CARD_BURNING,
        A.HOLE_DEALING,
        A.BOARD_DEALING,
        A.HOLE_CARDS_SHOWING_OR_MUCKING,
        A.HAND_KILLING,
        A.CHIPS_PUSHING,
        A.CHIPS_PULLING,
    ),
    Deck.KUHN_POKER,  # Deck
    (KuhnPokerHand,),  # Hand types
    # Streets
    (
        Street(
            False,  # Card burning
            (False,),  # Hole dealings
            0,  #  Board dealings
            False,  # Draw cards?
            Opening.POSITION,  # Opener
            1,  # Min bet
            # Max number of completions,
            # bets, or raises
            None,
        ),
    ),
    # Betting structure
    BettingStructure.FIXED_LIMIT,
    True,  # Uniform antes?
    (1,) * 2,  # Antes
    (0,) * 2,  # Blinds or straddles
    0,  # Bring-in
    (2,) * 2,  # Starting stacks
    2,  # Number of players
)

